A Quadratic Lower Bound for the Shield Number of the Stable Marriage Problem: Rearrangement, Extremal Construction, and Biclique Realizability

We study the Shield number of the stable marriage problem, defined as the minimum, over all preference profiles of size n, of the maximum number of blocking pairs attainable by a complete matching. We establish the universal quadratic lower bound $\sigma(n) \ge \lceil n(n-2)/6 \rceil$ using a rearrangement inequality and show that this bound is the strongest consequence obtainable from uniform first-moment arguments. We further prove a sharp min-rearrangement inequality and construct an explicit cyclic Hollow-Shell instance attaining $\lfloor (n-1)^2/4 \rfloor$ blocking pairs. We also establish sufficient Hall-type conditions for biclique realizability, prove structural limitations of uniform averaging and two-parameter linear assignment objectives, and provide complete proofs for all unconditional results. Computer-assisted verification is used only for explicitly identified computational statements and is clearly distinguished from mathematical proofs.

==> verify_hall_n4.c <==
#include <stdio.h>
#include <stdint.h>
#include <stdlib.h>
#include <string.h>

typedef struct { uint64_t lo, hi; } Mask116;
typedef struct { uint8_t sm, sw; } Pair;

static int pc4(uint8_t x){ return __builtin_popcount((unsigned)x); }
static int cmpmask(const void *a,const void *b){
    const Mask116 *x=a,*y=b;
    if(x->hi<y->hi) return -1; if(x->hi>y->hi) return 1;
    if(x->lo<y->lo) return -1; if(x->lo>y->lo) return 1; return 0;
}
static void setbit(Mask116 *m,int k){ if(k<64)m->lo|=1ULL<<k; else m->hi|=1ULL<<(k-64); }
static int disjoint(Mask116 a,Mask116 b){ return ((a.lo&b.lo)==0)&&((a.hi&b.hi)==0); }

static int perm[24][4];
static uint8_t nearw[24][16];
static Pair pairs[128]; static int npairs=0;

static void gen_perms_rec(int d,int used,int *a,int *cnt){
    if(d==4){ for(int i=0;i<4;i++)perm[*cnt][i]=a[i]; (*cnt)++; return; }
    for(int x=0;x<4;x++) if(!(used&(1<<x))){ a[d]=x; gen_perms_rec(d+1,used|(1<<x),a,cnt); }
}
static void init(){
    int a[4],cnt=0; gen_perms_rec(0,0,a,&cnt);
    for(int p=0;p<24;p++){
        int A[4];
        for(int r=0;r<4;r++) A[perm[p][r]]=3-r; // n-rank, ranks 1..4
        for(int sw=1;sw<15;sw++){
            int alpha=99; for(int j=0;j<4;j++) if(sw&(1<<j)) if(A[j]<alpha) alpha=A[j];
            uint8_t c=0; for(int w=0;w<4;w++) if(!(sw&(1<<w)) && A[w]<alpha) c|=1<<w;
            nearw[p][sw]=c;
        }
    }
    int T=2;
    for(int sm=1;sm<15;sm++) for(int sw=1;sw<15;sw++){
        int aa=pc4(sm),bb=pc4(sw); if(aa+bb<=4 && aa*bb>=T){ pairs[npairs].sm=sm; pairs[npairs].sw=sw; npairs++; }
    }
}
static int hall_h1(const int prof[4],uint8_t sm,uint8_t sw){
    for(int x=sm;x;x=(x-1)&sm){
        uint8_t u=0; for(int i=0;i<4;i++) if(x&(1<<i)) u |= nearw[prof[i]][sw];
        if(pc4(u)<pc4(x)) return 0;
    }
    return 1;
}
static int hall_h2(const int prof[4],uint8_t sm,uint8_t sw){
    for(int y=sw;y;y=(y-1)&sw){
        uint8_t u=0; for(int j=0;j<4;j++) if(y&(1<<j)) u |= nearw[prof[j]][sm];
        if(pc4(u)<pc4(y)) return 0;
    }
    return 1;
}
static size_t unique_masks(Mask116 *a,size_t n){
    qsort(a,n,sizeof(*a),cmpmask); size_t u=0;
    for(size_t i=0;i<n;i++) if(i==0||cmpmask(&a[i],&a[i-1])) a[u++]=a[i];
    return u;
}
int main(){
    init(); if(npairs!=116){fprintf(stderr,"pair count %d\n",npairs); return 2;}
    const size_t N=24ULL*24*24*24;
    Mask116 *m1=malloc(N*sizeof(*m1)),*m2=malloc(N*sizeof(*m2)); if(!m1||!m2)return 3;
    size_t z=0; int prof[4];
    for(prof[0]=0;prof[0]<24;prof[0]++) for(prof[1]=0;prof[1]<24;prof[1]++)
    for(prof[2]=0;prof[2]<24;prof[2]++) for(prof[3]=0;prof[3]<24;prof[3]++){
        Mask116 a={0,0},b={0,0};
        for(int k=0;k<npairs;k++){
            if(hall_h1(prof,pairs[k].sm,pairs[k].sw)) setbit(&a,k);
            if(hall_h2(prof,pairs[k].sm,pairs[k].sw)) setbit(&b,k);
        }
        m1[z]=a; m2[z]=b; z++;
    }
    size_t u1=unique_masks(m1,N),u2=unique_masks(m2,N);
    unsigned long long dis=0;
    for(size_t i=0;i<u1;i++) for(size_t j=0;j<u2;j++) if(disjoint(m1[i],m2[j])){ dis++; if(dis==1) fprintf(stderr,"first disjoint at %zu,%zu\n",i,j); }
    printf("n=4 candidate pairs: %d\n",npairs);
    printf("one-sided profiles per side: %zu\n",N);
    printf("distinct H1 masks: %zu\n",u1);
    printf("distinct H2 masks: %zu\n",u2);
    printf("disjoint H1/H2 mask pairs: %llu\n",dis);
    printf("labelled two-sided profiles covered: %llu\n",(unsigned long long)N*(unsigned long long)N);
    if(dis==0) printf("PASS: every size-4 strict complete profile has a Hall-feasible victim biclique of area at least 2.\n");
    free(m1);free(m2); return dis?1:0;
}


==> verify_shield_core.py <==
#!/usr/bin/env python3
"""Finite verification for the Shield-number manuscript.

The script performs three deterministic checks:
1. the polarized construction in the cyclic Hollow-Shell C_n;
2. the displacement formula for every matching of C_n for 2 <= n <= 7;
3. the size-5 counterexample in Proposition 7.3.

No external packages are required.
"""
from __future__ import annotations

from itertools import permutations
from math import floor
from typing import Iterable, Sequence

Matching = tuple[int, ...]
Matrix = list[list[int]]


def inverse_permutation(p: Sequence[int]) -> list[int]:
    inv = [0] * len(p)
    for i, j in enumerate(p):
        inv[j] = i
    return inv


def cyclic_matrices(n: int) -> tuple[Matrix, Matrix]:
    """Return rank-complement matrices A and B for C_n."""
    a = [[0] * n for _ in range(n)]
    b = [[0] * n for _ in range(n)]
    for i in range(n):
        for j in range(n):
            x = (j - i) % n
            a[i][j] = n - 1 - x
            b[i][j] = x
    return a, b


def blocking_rows(a: Matrix, b: Matrix, p: Matching) -> list[int]:
    """Return blocking graph as one bit mask per row/man."""
    n = len(p)
    inv = inverse_permutation(p)
    rows: list[int] = []
    for i in range(n):
        mask = 0
        for j in range(n):
            if a[i][p[i]] < a[i][j] and b[inv[j]][j] < b[i][j]:
                mask |= 1 << j
        rows.append(mask)
    return rows


def blocking_count(a: Matrix, b: Matrix, p: Matching) -> int:
    return sum(mask.bit_count() for mask in blocking_rows(a, b, p))


def largest_biclique_area(row_masks: Sequence[int], n: int) -> int:
    """Largest |S_m| |S_w| with S_m x S_w contained in the graph."""
    best = 0
    full = (1 << n) - 1
    for men_mask in range(1, 1 << n):
        common = full
        for i in range(n):
            if (men_mask >> i) & 1:
                common &= row_masks[i]
        best = max(best, men_mask.bit_count() * common.bit_count())
    return best


def polarized_matching(n: int) -> Matching:
    m = n // 2
    p = list(range(n))
    p[m] = n - 1
    for i in range(m + 1, n):
        p[i] = i - 1
    return tuple(p)


def displacement_count(p: Matching) -> int:
    """Right side of Proposition 5.1 for C_n."""
    n = len(p)
    inv = inverse_permutation(p)
    d = [(p[g] - g) % n for g in range(n)]
    e = [(h - inv[h]) % n for h in range(n)]
    total = 0
    for x in range(1, n):
        d_set = {g for g in range(n) if d[g] > x}
        e_shift = {(h - x) % n for h in range(n) if e[h] < x}
        total += len(d_set & e_shift)
    return total


def check_cyclic_profiles(max_n: int = 7) -> None:
    for n in range(2, max_n + 1):
        a, b = cyclic_matrices(n)
        p_star = polarized_matching(n)
        expected = floor((n - 1) ** 2 / 4)
        actual = blocking_count(a, b, p_star)
        assert actual == expected, (n, actual, expected)

        for p in permutations(range(n)):
            p_tuple = tuple(p)
            direct = blocking_count(a, b, p_tuple)
            via_displacement = displacement_count(p_tuple)
            assert direct == via_displacement, (n, p_tuple, direct, via_displacement)

        print(f"C_{n}: polarized count = {actual}; displacement formula checked for {n}! matchings")


def check_counterexample() -> None:
    a: Matrix = [
        [4, 2, 1, 0, 3],
        [0, 4, 2, 3, 1],
        [2, 4, 1, 3, 0],
        [2, 4, 0, 3, 1],
        [3, 2, 1, 0, 4],
    ]
    b: Matrix = [
        [4, 0, 1, 0, 2],
        [3, 2, 0, 2, 4],
        [2, 3, 2, 4, 0],
        [1, 4, 3, 3, 1],
        [0, 1, 4, 1, 3],
    ]
    n = 5
    target = sum(min(a[i][j], b[i][j]) for i in range(n) for j in range(n)) // n
    assert target == 7

    beta = -1
    largest_rectangle = -1
    beta_witness: Matching | None = None
    for p in permutations(range(n)):
        p_tuple = tuple(p)
        rows = blocking_rows(a, b, p_tuple)
        count = sum(mask.bit_count() for mask in rows)
        rectangle = largest_biclique_area(rows, n)
        if count > beta:
            beta = count
            beta_witness = p_tuple
        largest_rectangle = max(largest_rectangle, rectangle)

    assert beta == 13, beta
    assert largest_rectangle == 6, largest_rectangle
    assert beta_witness is not None

    manuscript_witness = (1, 0, 4, 2, 3)
    assert blocking_count(a, b, manuscript_witness) == 13
    edges = [
        (i, j)
        for i, mask in enumerate(blocking_rows(a, b, manuscript_witness))
        for j in range(n)
        if (mask >> j) & 1
    ]
    print(f"Counterexample: target={target}, beta={beta}, largest rectangle={largest_rectangle}")
    print(f"Manuscript witness {manuscript_witness} has blocking pairs: {edges}")


def main() -> None:
    check_cyclic_profiles(max_n=7)
    check_counterexample()
    print("All finite checks passed.")


if __name__ == "__main__":
    main()

